A natural formation scenario for misaligned and short-period eccentric extrasolar planets

Recent discoveries of strongly misaligned transiting exoplanets pose a challenge to the established planet formation theory which assumes planetary systems to form and evolve in isolation. However, the fact that the majority of stars actually do form in star clusters raises the question how isolated forming planetary systems really are. Besides radiative and tidal forces the presence of dense gas aggregates in star-forming regions are potential sources for perturbations to protoplanetary discs or systems. Here we show that subsequent capture of gas from large extended accretion envelopes onto a passing star with a typical circumstellar disc can tilt the disc plane to retrograde orientation, naturally explaining the formation of strongly inclined planetary systems. Furthermore, the inner disc regions may become denser, and thus more prone to speedy coagulation and planet formation. Pre-existing planetary systems are compressed by gas inflows leading to a natural occurrence of close-in misaligned hot Jupiters and short-period eccentric planets. The likelihood of such events mainly depends on the gas content of the cluster and is thus expected to be highest in the youngest star clusters.

==> anc/encounter.txt <==
Animation file: encounter.avi (cf. Figure 1):

Description:
Animation of a the data shown in Figure 1 in the article (see
Section 2 "Model"). The "camera" is pointing constantly in the
initial face-on direction while following the star.

Animation of a bullet star with a 0.1 M_sun circumstellar disc passing through
a massive extended (0.5 M_sun, 400 AU) target disc on an inclined orbit
(see Figure 1 in the article, and Section 2 "Model" in the paper).
While the original disc is partially truncated, partially condensed to the
center, and somewhat tilted, the bullet star accretes additional material
from the target disc, forming an inclined annulus of gas around it
(at about 500 yr). The initially strongly inclined structures progressively
align each other within 30000 years after the encounter.
The time stamp refers to the time of the encounter.

